Bayesian Inference for Finite Populations Under Spatial Process Settings

We develop a Bayesian model-based approach to finite population estimation accounting for spatial dependence. Our innovation here is a framework that achieves inference for finite population quantities in spatial process settings. A key distinction from the small area estimation setting is that we analyze finite populations referenced by their geographic coordinates. Specifically, we consider a two-stage sampling design in which the primary units are geographic regions, the secondary units are point-referenced locations, and the measured values are assumed to be a partial realization of a spatial process. Estimation of finite population quantities from geostatistical models do not account for sampling designs, which can impair inferential performance, while design-based estimates ignore the spatial dependence in the finite population. We demonstrate using simulation experiments that process-based finite population sampling models improve model fit and inference over models that fail to account for spatial correlation. Furthermore, the process based models offer richer inference with spatially interpolated maps over the entire region. We reinforce these improvements and demonstrate scaleable inference for ground-water nitrate levels in the population of California Central Valley wells by offering estimates of mean nitrate levels and their spatially interpolated maps.

==> anc/Analysis_code_9_23_19.R <==
###########################################
##            Data Generation            ##
###########################################
rm(list=ls())

library(fields)
library(MASS)
library(gstat)
library(sp)

#setwd()

# Generate GP data on a uniform square and divide into N equally sized regions
sq.len <- c(10,18) # length of square in regions (e.g. N = 100, then sq.len = 10)
# Parameters for data generation:
nu <- 2 # population mean
phi <- 10 # controls spatial range
s0 <- 2 # random noise
s_sigma <- 3 # spatial variance
nsamps <- 20 # number of replicated datasets

for(l in 1:length(sq.len)){
  N <- sq.len[l]^2
  n <- N*.25
  pop_total <- N*25 # population total as a function of N
  cutoff <- seq(0,1,1/sqrt(N))
  sim.data.list <- list()
  set.seed(1991)
  for(k in 1:nsamps){
    # regions and locations
    sim.data <- data.frame(coord.x = runif(pop_total, 0, 1), coord.y = runif(pop_total, 0, 1), 
                           region = NA, y = NA, sampled.region = 0, sampled.unit = 0)
    d <- rdist(cbind(sim.data$coord.x,sim.data$coord.y))
    for(i in 1:pop_total){
      # Find the position of the minimum cutoff for each x/y coordinate in the cutoff sequence
      cx <- min(which((sim.data[i,"coord.x"] < cutoff) == TRUE))
      cy <- min(which((sim.data[i,"coord.y"] < cutoff) == TRUE))
      sim.data[i, "region"] <- (cx - 2)*sqrt(N) + (cy - 1)
    }
    X <- matrix(0, nrow = dim(sim.data)[1], ncol = N) # matrix of dummy variables for region
    for(i in 1:dim(sim.data)[1]){X[i,sim.data[i,"region"]] <- 1}
    
    # Simulate Data for the given locations
    bigsigma <- s_sigma^2*exp(-phi*d) + diag(pop_total)*s0^2
    ptm <- proc.time()
    sim.data$y <- mvrnorm(mu = rep(nu, pop_total), Sigma = bigsigma)
    
    # sample n specific regions, then sample mi (a percentage of Mi)
    M <- data.frame(table(sim.data$region))
    names(M) <- c("region","Mi")
    
    regions <- sample(N, n, replace = FALSE)
    sim.data[sim.data$region %in% regions,]$sampled.region <- 1
    M$mi <- 0
    for(i in 1:n){
      M[regions[i],"mi"] <- ceiling(runif(1, perc_min_samp, perc_max_samp)*M[regions[i],"Mi"])
      selection <- rep(0,M[regions[i],"Mi"])
      selection[sample(M[regions[i],"Mi"],M[regions[i],"mi"])] <- 1
      sim.data[sim.data$region == regions[i],]$sampled.unit <- selection
    }
    obs.data <- sim.data[sim.data$sampled.unit == 1,]
    obs.X <- X[sim.data$sampled.unit == 1, regions]
    
    sim.data.list[[k]] <- list(obs.data = obs.data, obs.X = obs.X, M = M, regions = regions, sim.data = sim.data)
    #if(k%%5 == 0){print(paste(k,"of",nsamps,"completed"))}
  }
  
sim.data.list.params <- list(N=N, n=n, pop_total=pop_total, nsamps=nsamps, nu=nu, 
                               phi=phi, s0=s0, s_sigma=s_sigma, perc_min_samp=perc_min_samp)
save(sim.data.list, sim.data.list.params, file = paste0("sim.data_N", N,".RData"))
}

###################
## Simulation 1. ##
###################
rm(list=ls())

library(fields)
library(MASS)
library(ggplot2)
library(gstat)
library(sp)
library(spBayes)
library(plyr)
library(loo)

load("sim.data_N100.RData")
N <-sim.data.list.params$N # Total number of groups (fixed at 100)
n <-sim.data.list.params$n # Total sampled number of groups (fixed at 25)
nsamps <- 20 # Number of simulated datasets used in the analysis
K <- sim.data.list.params$pop_total # Population total (sample population total defined in for loop)

iter <- 500 # Number of iterations performed for each exact sample
v_truth <- rep(sim.data.list.params$nu, nsamps) # True nu value fixed at 2 for all datasets
mu_truth <- mu_ss <- mu_sp <- matrix(NA, nrow = nsamps, ncol = N)

grand_mu <- list()
sp.samps <- list()
ss.delta <- list()
ss.nu <- list()

dgp_mat_ss <- matrix(data=NA, nrow=nsamps,ncol=3)
dgp_mat_sp <- matrix(data=NA, nrow=nsamps,ncol=3)

waic_mat_ss <- matrix(data=NA, nrow=nsamps,ncol=2)
waic_mat_sp <- matrix(data=NA, nrow=nsamps,ncol=2)

# Prior Specification
delta_a <- 3
delta_b <- 5
gamma_star <- .5

# D = G + P function
dgp <- function(rep,truth){
  mu_rep <- colMeans(rep)
  g <- sum((truth - mu_rep)^2)
  p <- 0
  for(i in 1:dim(rep)[2]){
    p <- p + var(rep[,i])
  }
  c(g+p,g,p)
}

set.seed(1991)
for(i in 1:nsamps){
  # Load the simulated Data
  sim.data <- sim.data.list[[i]]$sim.data # Sort data to have observed then unobserved sites
  sim.data <- sim.data[order(-sim.data[,"sampled.region"], sim.data[,"region"]),]
  
  # Create a new region label (region_new) so the observed sites are numbered 1:25, unobserved are 26:100
  regions <- data.frame("region"=c(unique(sim.data[sim.data$sampled.region == 1,"region"]),
                                   unique(sim.data[sim.data$sampled.region == 0,"region"])),
                        "region_new" = 1:N)
  sim.data <- join(sim.data, regions, by = "region")
  
  # Creating design matrices
  X <- matrix(0, nrow = K, ncol = N) 
  for(j in 1:K){X[j,sim.data[j,"region_new"]] <- 1}
  X_s1 <- X[sim.data$sampled.unit == 1,1:n]

  # Creating the sampled data set and outcome variable
  obs.data <- sim.data[sim.data$sampled.unit == 1,]
  y_s <- obs.data$y
  
  # Dataframe consisting of Region_new, total count (Mi), and sampled count (mi) 
  M <-  data.frame("region_new" = 1:N, "Mi" = colSums(X), "mi" = colSums(X[sim.data$sampled.unit == 1,]))
  
  ## Exact Sampling for Two-stage (ss) and Spatial (sp) approaches ##
  k <- dim(obs.data)[1] # Number of samples observations
  ones_n <- rep(1, n)
  
  # Setting proportions for ss (Sigma_s) matrix
  obs.region.var <- aggregate(y~region_new, data = obs.data, FUN = "var")
  obs.region.var.mean <- mean(obs.region.var$y) 
  names(obs.region.var) <- c("region_new","var")
  obs.data <- join(obs.data, obs.region.var, by = "region_new")
  obs.region.mean <- aggregate(y~region_new, data = obs.data, FUN = "mean")[,2]
  
  # Estimate each region for ss using variance of each region
  # Divide by the variance of the sample means (a rough estimate of delta squared)
  Sigma_s <- diag(obs.data$var/var(obs.region.mean))
  Sigma_s_inv <- diag(1/(obs.data$var/var(obs.region.mean)))
  
  Sigma_ns_vec <- rep(NA,N) # vector of fixed variances used to estimate unobserved estimates
  # average variation in each site divided by average variation in site means
  Sigma_ns_vec[1:n] <- obs.region.var[,"var"]/var(obs.region.mean)
  Sigma_ns_vec[(n+1):N] <- obs.region.var.mean/var(obs.region.mean) 
  
  # Two-Stage Exact Sampling Calculations
  nu_samp_ss <- rep(NA, iter)
  nu_samp_ss_calc = t(ones_n)%*%t(X_s1) %*% solve(X_s1%*%t(X_s1) + Sigma_s) 
  nu_samp_ss_mean <- 1/(1/gamma_star + nu_samp_ss_calc %*% X_s1 %*% ones_n) * nu_samp_ss_calc %*% y_s
  nu_samp_ss_var <- 1/(1/gamma_star + nu_samp_ss_calc %*% X_s1 %*% ones_n)
  
  delta_a_ss <- delta_a + 0.5*k
  delta_b_ss <- delta_b + 0.5*(t(y_s)%*%solve(X_s1%*%t(X_s1) + Sigma_s)%*%y_s -
                                 nu_samp_ss_mean^2/nu_samp_ss_var)
  delta_ss <- 1/rgamma(iter, delta_a_ss, delta_b_ss)
  ss.delta[[i]] <- delta_ss # Save all exact samples of delta squared
  
  mu_samp_ss <- matrix(NA, nrow = iter, ncol = N)
  mu_samp_ss_var <- solve(diag(n) + t(X_s1)%*%Sigma_s_inv%*%X_s1)
  
  grand_mu_ss <- rep(NA, iter)
  y_rep_ss_samp <- matrix(NA, nrow = iter, ncol = K)
  y_rep_sp_samp <- matrix(NA, nrow = iter, ncol = K)
  
  y_ss_ll_samp <- matrix(NA, nrow = iter, ncol = k)
  y_sp_ll_samp <- matrix(NA, nrow = iter, ncol = k)
  
  for(g in 1:iter){
    nu_samp_ss[g] <- rnorm(1, mean = nu_samp_ss_mean, sd = sqrt(delta_ss[g]*nu_samp_ss_var))
    
    mu_samp_ss[g,1:n] <- mvrnorm(1,
                                 mu = mu_samp_ss_var %*% (nu_samp_ss[g]*ones_n + t(X_s1)%*%Sigma_s_inv%*%y_s),
                                 Sigma = delta_ss[g]*mu_samp_ss_var)
    mu_samp_ss[g,(n+1):N] <- rnorm(N-n, nu_samp_ss[g], sd = sqrt(delta_ss[g]))
    mu_samp_ss_vec <- mu_samp_ss[g,]
    
    y_ns <- list()
    y_rep_ss <- list()
    for(l in 1:N){
      y_ns[[l]] <- rnorm(M[l,"Mi"] - M[l,"mi"], mean = mu_samp_ss_vec[l],
                         sd = sqrt(delta_ss[g] * Sigma_ns_vec[l]))
      y_rep_ss[[l]] <- rnorm(M[l,"Mi"], mean = mu_samp_ss_vec[l],
                             sd = sqrt(delta_ss[g] * Sigma_ns_vec[l]))
    }
    y_ns <- unlist(y_ns)
    grand_mu_ss[g] <- (sum(y_s) + sum(y_ns))/K
    y_rep_ss_samp[g,] <- unlist(y_rep_ss)
    
    # likelihood calculation
    y_ss_ll <- list()
    for(l in 1:n){
      y_ss_ll[[l]] <- dnorm(obs.data[obs.data$region_new == l,"y"], mean = mu_samp_ss_vec[l],
                            sd = sqrt(delta_ss[g] * Sigma_ns_vec[l]),log=TRUE)
    }
    y_ss_ll_samp[g,] <- unlist(y_ss_ll)
  }  
  ss.nu[[i]] <- nu_samp_ss 
  
  sp.model <- bayesGeostatExact(y~1, n.samples=iter, data=obs.data,
                                beta.prior.mean=0,
                                beta.prior.precision=0.001,
                                coords=as.matrix(obs.data[,c("coord.x","coord.y")]),
                                phi=10, alpha=4/9,
                                sigma.sq.prior.shape=3,
                                sigma.sq.prior.rate=5,
                                cov.model="exponential",
                                sp.effects=TRUE)
  sp.samps[[i]] <- sp.model$p.samples
  sp.effects <- t(sp.model$sp.effects)
  # likelihood
  for(l1 in 1:iter){
    for(l2 in 1:k){
      y_sp_ll_samp[l1,l2] <- dnorm(obs.data[l2,"y"], mean = sp.samps[[i]][l1,1] + sp.effects[l1,l2],
                                   sd = sqrt(sp.samps[[i]][l1,3]),log=TRUE)
    }
  }
  
  y_ns_sp <- spPredict(sp.model, start=1,
                       pred.covars = matrix(1, nrow = K - k,ncol = 1),
                       pred.coords=as.matrix(sim.data[sim.data$sampled.unit == 0, c("coord.x","coord.y")]))
  y_rep_sp_samp <- spPredict(sp.model, start=1,
                             pred.covars = matrix(1, nrow = K,ncol = 1),
                             pred.coords=as.matrix(sim.data[ c("coord.x","coord.y")]))
  grand_mu_sp <- (colSums(y_ns_sp$p.y.predictive.samples) + sum(y_s))/K
  grand_mu_truth <- mean(sim.data.list[[i]]$sim.data$y)
  grand_mu[[i]] <- list(grand_mu_truth = grand_mu_truth, grand_mu_ss = grand_mu_ss, grand_mu_sp = grand_mu_sp)
  
  dgp_mat_ss[i,] <- dgp(rep = y_rep_ss_samp, truth = sim.data$y)
  dgp_mat_sp[i,] <- dgp(rep = t(y_rep_sp_samp$p.y.predictive.samples), truth = sim.data$y)
  
  waic_mat_ss[i,] <- waic(y_ss_ll_samp)$estimates[3,]
  waic_mat_sp[i,] <- waic(y_sp_ll_samp)$estimates[3,]
  
  #print(paste(i,"of",nsamps,"completed"))
}

save(iter=iter,
     grand_mu=grand_mu, sp.samps=sp.samps, ss.delta = ss.delta, ss.nu = ss.nu, 
     dgp_mat_ss=dgp_mat_ss,dgp_mat_sp, waic_mat_ss=waic_mat_ss, waic_mat_sp=waic_mat_sp,
     file = "sim.exact_results.RData")


load("sim.exact_results.RData")

# Mean Plot for Simulation 1
grand_mu_truth <- rep(NA,length(grand_mu))

mu_ss <- data.frame(mean = NA, min = NA, max = NA)
mu_sp <- data.frame(mean = NA, min = NA, max = NA)
for(j in 1:length(grand_mu)){
  grand_mu_truth[j] <- grand_mu[[j]]$grand_mu_truth
  mu_ss[j,"mean"] <- mean(grand_mu[[j]]$grand_mu_ss) - grand_mu_truth[j]
  mu_ss[j,c("min","max")] <- quantile(grand_mu[[j]]$grand_mu_ss, c(0.025, 0.975)) - grand_mu_truth[j]
  mu_sp[j,"mean"] <- mean(grand_mu[[j]]$grand_mu_sp) - grand_mu_truth[j]
  mu_sp[j,c("min","max")] <- quantile(grand_mu[[j]]$grand_mu_sp, c(0.025, 0.975)) - grand_mu_truth[j]
}
mu_ss$type <- "ss"
mu_ss$run_num <- as.numeric(row.names(mu_ss))
mu_sp$type <- "sp"
mu_sp$run_num <- as.numeric(row.names(mu_sp))
mu <- rbind(mu_ss,mu_sp)
mu <- mu[order(mu$run_num),]
mu$type <- factor(mu$type, levels = c("ss","sp"))
ggplot(mu, aes(x = run_num, y = mean, color = type)) + geom_point(position = position_dodge(.5)) +
  scale_color_manual(labels = c("Two-Stage","Spatial"), name = "Model", values = c("grey50","black")) + 
  geom_errorbar(aes(ymin = min, ymax = max), width = 0, position = position_dodge(.5), size = 1) + 
  xlab("Simulated Dataset Number") + ylab("Distance from\nTrue Population Mean") +
  scale_x_continuous(breaks = c(1,10,20)) +
  geom_hline(yintercept = 0) + 
  theme(plot.title = element_blank(),
        axis.title.y = element_text(size=rel(1.5)),
        axis.text.y = element_text(size=rel(1)),
        axis.text.x = element_text(size=rel(1)),
        axis.title.x = element_text(size=rel(1.5)),
        legend.text = element_text(size=rel(1.5)),
        legend.title = element_text(size=rel(1.5)),
        legend.key = element_blank(),
        panel.grid.major.x = element_blank(),
        panel.grid.major.y = element_line(colour = "grey"),
        panel.grid.minor = element_blank(),
        panel.background = element_rect(fill = NA,colour = "black"))
ggsave(paste0("sim1_plot.png"), plot = last_plot(), width = 11, height = 4, units = "in")

model.fit.table <- data.frame(NA)
model.fit.table[1,1] <- paste0(round(mean(ss.nu[[1]]),2)," (",
                               round(quantile(ss.nu[[1]], c(.025)),2),", ",
                               round(quantile(ss.nu[[1]], c(.975)),2),")")
model.fit.table[1,2] <- paste0(round(mean(sp.samps[[1]][,1]),2)," (",
                               round(quantile(sp.samps[[1]][,1], c(.025)),2),", ",
                               round(quantile(sp.samps[[1]][,1], c(.975)),2),")")
model.fit.table[2,1] <- paste0(round(mean(ss.delta[[1]]),2)," (",
                               round(quantile(ss.delta[[1]], c(.025)),2),", ",
                               round(quantile(ss.delta[[1]], c(.975)),2),")")
model.fit.table[2,2] <- paste0(round(mean(sp.samps[[1]][,3]),2)," (",
                               round(quantile(sp.samps[[1]][,3], c(.025)),2),", ",
                               round(quantile(sp.samps[[1]][,3], c(.975)),2),")")
model.fit.table[3,2] <- paste0(round(mean(sp.samps[[1]][,2]),2)," (",
                               round(quantile(sp.samps[[1]][,2], c(.025)),2),", ",
                               round(quantile(sp.samps[[1]][,2], c(.975)),2),")")
model.fit.table[4,1] <- paste0(round(mean(grand_mu[[1]]$grand_mu_ss),2)," (",
                               round(quantile(sp.samps[[1]][,2], c(.025)),2),", ",
                               round(quantile(sp.samps[[1]][,2], c(.975)),2),")")
model.fit.table[4,2] <- paste0(round(mean(grand_mu[[1]]$grand_mu_sp),2)," (",
                               round(quantile(sp.samps[[1]][,2], c(.025)),2),", ",
                               round(quantile(sp.samps[[1]][,2], c(.975)),2),")")
model.fit.table[5,1] <- round(waic_mat_ss[1,1],2)
model.fit.table[5,2] <- round(waic_mat_sp[1,1],2)
model.fit.table[6,1] <- paste0(round(dgp_mat_ss[1,1],2),"=",
                               round(dgp_mat_ss[1,2],2),"+",
                               round(dgp_mat_ss[1,3],2))
model.fit.table[6,2] <- paste0(round(dgp_mat_sp[1,1],2),"=",
                               round(dgp_mat_sp[1,2],2),"+",
                               round(dgp_mat_sp[1,3],2))
model.fit.table  
#round(grand_mu[[1]]$grand_mu_truth,2)

###################
## Simulation 2. ##
###################
rm(list=ls())

library(R2jags)
library(fields)
library(loo)

# The following text files must be in the working directory in order for this code to run:
# "model1_2stage.txt", "model2_spatial.txt", "model3_2stage_spatial.txt", and "model4_region_spatial.txt"

load("sim.data_N100.RData")
nsamp <- 20
for(l in 1:nsamp){
  set.seed(1991) # set seed inside the for loop, so that each may be run separately
  dat <- sim.data.list[[l]]$obs.data
  dat <- dat[order(dat$region),]
  regions <- sim.data.list[[l]]$regions
  samp_size <- dim(dat)[1]
  sim.data <- sim.data.list[[l]]$sim.data
  sim.data <- sim.data[order(sim.data$region),]
  pop_total <- dim(sim.data)[1]
  s_regions_count <- cumsum(c(0,as.vector(table(dat$region))))
  ns_regions_count <- cumsum(c(0,as.vector(table(sim.data[sim.data$sampled.unit == 0,]$region))))
  s_regions_tab <- as.vector(table(dat$region))
  ns_regions_tab <- as.vector(table(sim.data[sim.data$sampled.unit == 0,]$region))
  
  N=length(unique(sim.data$region))
  n=length(unique(dat$region))
  M <- sim.data.list[[l]]$M
  y_s_region <- dat$region
  Y_ns_region <- sim.data[sim.data$sampled.unit == 0,]$region
  
  d <- rdist(cbind(sim.data$coord.x, sim.data$coord.y))
  
  sims.matrix <- data.frame(matrix(nrow = 500, ncol = 16))
  names(sims.matrix) <- c("m1.grand_mean", "m1.nu", "m1.deltasq",
                          "m2.grand_mean", "m2.nu", "m2.sigmasq", "m2.tausq", "m2.phi",
                          "m3.grand_mean", "m3.nu", "m3.deltasq", "m3.sigmasq", "m3.phi",
                          "m4.grand_mean", "m4.nu", "m4.deltasq")
  
  sum_samp <- rep(0,N)
  group_sum <- aggregate(dat$y, list(y_s_region),sum)
  for(i in 1:dim(group_sum)[1]){sum_samp[group_sum[i,1]] <- group_sum[i,2]}
  site_ends <- rep(NA,length(unique(Y_ns_region)))
  for(i in 1:N){site_ends[i] <- max(c(1:length(Y_ns_region))[Y_ns_region == i])}
  site_ends <- c(0,site_ends[site_ends > 0])
  
  # Create alternate datafile and matrix for Model 4 (stacked by region rather than by obs/not ops
  sim.data2 <- sim.data[order(sim.data$region, -sim.data$sampled.unit),]
  sim.data2$count_id <- 1:dim(sim.data2)[1]
  d2 <- rdist(cbind(sim.data2$coord.x, sim.data2$coord.y))
  
  model1.data <- list(N = N, y_s = dat$y, y_s_total = sum(dat$y), s_total = samp_size, 
                      y_s_region = y_s_region, ns_total = pop_total - samp_size, 
                      Y_ns = rep(NA,pop_total - samp_size), Y_ns_region = Y_ns_region,
                      sum_samp = sum_samp, site_ends = site_ends, region_total = M$Mi,
                      pop_total = pop_total)
  model1.inits <- list(list(mu = rep(0,N), nu = 0, inv_deltasq = 0.01, inv_sigmasq = rep(0.01, N),
                            Y_ns = rep(0, pop_total - samp_size)))
  model1.param <- c("grand_mean","nu","deltasq","y_s_ll","mu","inv_sigmasq","Y_ns")
  model1.run = jags(model1.data, model1.inits, model1.param, "model1_2stage.txt", 
                    n.chains=1, n.iter=650, n.burnin=150, n.thin=1)
  m1.results <- data.frame(model1.run$BUGSoutput$sims.matrix)
  sims.matrix$m1.grand_mean <- m1.results$grand_mean
  sims.matrix$m1.nu <- m1.results$nu
  sims.matrix$m1.deltasq <- m1.results$deltasq
  
  model1.dic <- mean(m1.results$deviance) +  var(m1.results$deviance)/2
  model1.pd <- var(m1.results$deviance)/2
  model1.ll <- m1.results[,grep("ll",names(m1.results))]
  model1.waic <- waic(as.matrix(model1.ll))
  
  model2.data <- list(N=N, y_s = dat$y, s_total = samp_size, w.mu = rep(0,pop_total), 
                      y_s_total = sum(dat$y),Y_ns = rep(NA,pop_total - samp_size),
                      pop_total = pop_total, ns_total = pop_total - samp_size,
                      site_ends = site_ends, d = d, 
                      sum_samp = sum_samp, region_total = M$Mi, phi_a = 5,  phi_b = 15)
  model2.inits <- list(list(nu = 0, inv_sigmasq = 0.01, inv_tausq = 0.01, phi = 10))
  model2.param <- c("grand_mean","nu","phi","sigmasq","tausq","y_s_ll","Y_ns")
  model2.run = jags(model2.data, model2.inits, model2.param, "model2_spatial.txt", 
                    n.chains=1, n.iter=650, n.burnin=150, n.thin=1)
  m2.results <- data.frame(model2.run$BUGSoutput$sims.matrix)
  sims.matrix$m2.grand_mean <- m2.results$grand_mean
  sims.matrix$m2.nu <- m2.results$nu
  sims.matrix$m2.sigmasq <- m2.results$sigmasq
  sims.matrix$m2.tausq <- m2.results$tausq
  sims.matrix$m2.phi <- m2.results$phi
  
  model2.dic <- mean(m2.results$deviance) +  var(m2.results$deviance)/2
  model2.pd <- var(m2.results$deviance)/2
  model2.ll <- m2.results[,grep("ll",names(m2.results))]
  model2.waic <- waic(as.matrix(model2.ll))
  
  model3.data <- list(N=N, y_s = dat$y, s_total = samp_size, w.mu = rep(0,pop_total), 
                      y_s_total = sum(dat$y),Y_ns = rep(NA,pop_total - samp_size),
                      pop_total = pop_total, ns_total = pop_total - samp_size,
                      site_ends = site_ends, d = d, Y_ns_region = Y_ns_region,y_s_region = y_s_region,
                      sum_samp = sum_samp, region_total = M$Mi, phi_a = 5,  phi_b = 15)
  model3.inits <- list(list(mu = rep(0,N), nu = 0, inv_deltasq = 0.01, inv_sigmasq = 0.01, inv_tausq = rep(0.01,N), phi = 10))
  model3.param <- c("grand_mean","nu","deltasq","sigmasq","phi","y_s_ll","mu","inv_tausq","Y_ns")
  model3.run = jags(model3.data, model3.inits, model3.param, "model3_2stage_spatial.txt", 
                    n.chains=1, n.iter=650, n.burnin=150, n.thin=1)
  m3.results <- data.frame(model3.run$BUGSoutput$sims.matrix)
  sims.matrix$m3.grand_mean <- m3.results$grand_mean
  sims.matrix$m3.nu <- m3.results$nu
  sims.matrix$m3.deltasq <- m3.results$deltasq
  sims.matrix$m3.sigmasq <- m3.results$sigmasq
  sims.matrix$m3.phi <- m3.results$phi
  
  model3.dic <- mean(m3.results$deviance) +  var(m3.results$deviance)/2
  model3.pd <- var(m3.results$deviance)/2
  model3.ll <- m3.results[,grep("ll",names(m3.results))]
  model3.waic <- waic(as.matrix(model3.ll))
  
  model4.data <- list(N=N, y_s = dat$y, s_total = samp_size, Y_ns_region = Y_ns_region, y_s_region  = y_s_region,
                      y_s_total = sum(dat$y),Y_ns = rep(NA,pop_total - samp_size),
                      pop_total = pop_total, ns_total = pop_total - samp_size,
                      site_ends = site_ends, d = d2,  phi_a = 5,  phi_b = 15, region_total = M$Mi,
                      sum_samp = sum_samp, region_cum_total = cumsum(c(0,M$Mi)), s_id = sim.data2[sim.data2$sampled.unit == 1,]$count_id, 
                      ns_id =  sim.data2[sim.data2$sampled.unit == 0,]$count_id)
  model4.inits <- list(list(mu = rep(0,N), nu = 0, inv_deltasq = 0.01, inv_sigmasq = rep(0.01,N), inv_tausq = rep(0.01,N),
                            w = rep(0,pop_total), phi = rep(10, N)))
  model4.param <- c("grand_mean","nu","deltasq","y_s_ll","mu","inv_tausq","phi","inv_sigmasq","Y_ns")
  model4.run = jags(model4.data, model4.inits, model4.param, "model4_region_spatial.txt", 
                    n.chains=1, n.iter=650, n.burnin=150, n.thin=1)
  m4.results <- data.frame(model4.run$BUGSoutput$sims.matrix)
  sims.matrix$m4.grand_mean <- m4.results$grand_mean
  sims.matrix$m4.nu <- m4.results$nu
  sims.matrix$m4.deltasq <- m4.results$deltasq
  
  model4.dic <- mean(m4.results$deviance) +  var(m4.results$deviance)/2
  model4.pd <- var(m4.results$deviance)/2
  model4.ll <- m4.results[,grep("ll",names(m4.results))]
  model4.waic <- waic(as.matrix(model4.ll))
  
  ic <- list(model1.dic, model2.dic, model3.dic, model4.dic,
             model1.pd, model2.pd, model3.pd, model4.pd,
             model1.ll, model2.ll, model3.ll, model4.ll,
             model1.waic, model2.waic, model3.waic, model4.waic)
  
  model.results <- list(m1.results, m2.results, m3.results, m4.results)
  jags_results <- list(sims.matrix, ic, model.results)
  #print(paste0(l, "of 20 completed"))
  save(jags_results,file = paste0("sim2_n100_p",l,"_20.RData"))
}

# Code for accumulating all files
files <- list.files()
files <- files[grep("sim2_n100_p",files)]
jags_results20 <- list()
for(i in 1:length(files)){
  load(files[i])
  jags_results20[[i]] <- jags_results
  rm(jags_results)
}
#save(jags_results20, file="sim2_n100_20.RData")
rm(jags_results, files, i)
#

# Plotting Mean Estimates
grand_mean_truth <- rep(NA,length(jags_results20))

mean_ss <- data.frame(mean = NA, min = NA, max = NA)
mean_sp <- data.frame(mean = NA, min = NA, max = NA)
mean_ss_sp <- data.frame(mean = NA, min = NA, max = NA)
mean_sp_region <- data.frame(mean = NA, min = NA, max = NA)

for(j in 1:length(jags_results20)){
  grand_mean_truth[j] <- mean(sim.data.list[[j]]$sim.data$y)
  
  mean_ss[j,"mean"] <- mean(jags_results20[[j]][[1]]$m1.grand_mean) - grand_mean_truth[j]
  mean_ss[j,c("min","max")] <- quantile(jags_results20[[j]][[1]]$m1.grand_mean, c(0.025, 0.975)) - grand_mean_truth[j]
  
  mean_sp[j,"mean"] <- mean(jags_results20[[j]][[1]]$m2.grand_mean) - grand_mean_truth[j]
  mean_sp[j,c("min","max")] <- quantile(jags_results20[[j]][[1]]$m2.grand_mean, c(0.025, 0.975)) - grand_mean_truth[j]
  
  mean_ss_sp[j,"mean"] <- mean(jags_results20[[j]][[1]]$m3.grand_mean) - grand_mean_truth[j]
  mean_ss_sp[j,c("min","max")] <- quantile(jags_results20[[j]][[1]]$m3.grand_mean, c(0.025, 0.975)) - grand_mean_truth[j]
  
  mean_sp_region[j,"mean"] <- mean(jags_results20[[j]][[1]]$m4.grand_mean) - grand_mean_truth[j]
  mean_sp_region[j,c("min","max")] <- quantile(jags_results20[[j]][[1]]$m4.grand_mean, c(0.025, 0.975)) - grand_mean_truth[j]
}

mean_ss$type <- "Two-Stage"
mean_sp$type <- "Spatial"
mean_ss_sp$type <- "Two Stage + Spatial"
mean_sp_region$type <- "Regional Spatial"

mean_ss$run_num <- mean_sp$run_num <- mean_ss_sp$run_num <- mean_sp_region$run_num <- 1:length(jags_results20)

mean <- rbind(mean_ss, mean_sp, mean_ss_sp, mean_sp_region)
mean <- mean[order(mean$run_num),]
mean$type <- factor(mean$type)

ggplot(mean, aes(x = run_num, y = mean)) + geom_point(position = position_dodge(.5)) +
  geom_errorbar(aes(ymin = min, ymax = max), width = 0, position = position_dodge(.5), size = 1) + 
  xlab("Simulated Dataset Number") + ylab("Distance from\nTrue Population Mean") +
  scale_color_discrete(NULL) + facet_grid(.~type)+
  scale_x_continuous(breaks = c(1,10,20)) +
  geom_hline(yintercept = 0) + 
  theme(plot.title = element_blank(),
        axis.title.y = element_text(size=rel(1.5)),
        axis.text.y = element_text(size=rel(1)),
        axis.text.x = element_text(size=rel(1)),
        axis.title.x = element_text(size=rel(1.5)),
        legend.text = element_text(size=rel(1)),
        legend.title = element_text(size=rel(1)),
        strip.text.x = element_text(size = rel(1.5)),
        legend.key = element_blank(),
        panel.grid.major.x = element_blank(),
        panel.grid.major.y = element_line(colour = "grey"),
        panel.grid.minor = element_blank(),
        panel.background = element_rect(fill = NA,colour = "black"))
ggsave("sim2_plot.png", plot = last_plot(), width = 11, height = 4,  units = "in")

# Print WAIC estimates for the first dataset
round(jags_results20[[1]][[2]][[13]]$estimates[3,],2)
round(jags_results20[[1]][[2]][[14]]$estimates[3,],2)
round(jags_results20[[1]][[2]][[15]]$estimates[3,],2)
round(jags_results20[[1]][[2]][[16]]$estimates[3,],2)

summ_func <- function(x){paste0(round(mean(x),2)," (",
                                round(quantile(x, c(.025)),2),", ",
                                round(quantile(x, c(.975)),2),")")}
# Print FP mean estimates for the first dataset
summ_func(jags_results20[[1]][[1]]$m1.grand_mean)
summ_func(jags_results20[[1]][[1]]$m2.grand_mean)
summ_func(jags_results20[[1]][[1]]$m3.grand_mean)
summ_func(jags_results20[[1]][[1]]$m4.grand_mean)
# Print nu estimates for the first dataset
summ_func(jags_results20[[1]][[1]]$m1.nu)
summ_func(jags_results20[[1]][[1]]$m2.nu)
summ_func(jags_results20[[1]][[1]]$m3.nu)
summ_func(jags_results20[[1]][[1]]$m4.nu)

# Analysis and Plot for Large (N=324) Dataset
load("sim.data_N324.RData")
nsamp <- 20
for(l in 1:nsamp){
  set.seed(1991) # set seed inside the for loop, so that each may be run separately
  dat <- sim.data.list[[l]]$obs.data
  dat <- dat[order(dat$region),]
  regions <- sim.data.list[[l]]$regions
  samp_size <- dim(dat)[1]
  sim.data <- sim.data.list[[l]]$sim.data
  sim.data <- sim.data[order(sim.data$region),]
  pop_total <- dim(sim.data)[1]
  s_regions_count <- cumsum(c(0,as.vector(table(dat$region))))
  ns_regions_count <- cumsum(c(0,as.vector(table(sim.data[sim.data$sampled.unit == 0,]$region))))
  s_regions_tab <- as.vector(table(dat$region))
  ns_regions_tab <- as.vector(table(sim.data[sim.data$sampled.unit == 0,]$region))
  
  N=length(unique(sim.data$region))
  n=length(unique(dat$region))
  M <- sim.data.list[[l]]$M
  y_s_region <- dat$region
  Y_ns_region <- sim.data[sim.data$sampled.unit == 0,]$region
  
  d <- rdist(cbind(sim.data$coord.x, sim.data$coord.y))
  
  sims.matrix <- data.frame(matrix(nrow = 500, ncol = 9))
  names(sims.matrix) <- c("m1.grand_mean", "m1.nu", "m1.deltasq",
                          "m4.grand_mean", "m4.nu", "m4.deltasq")
  
  sum_samp <- rep(0,N)
  group_sum <- aggregate(dat$y, list(y_s_region),sum)
  for(i in 1:dim(group_sum)[1]){sum_samp[group_sum[i,1]] <- group_sum[i,2]}
  site_ends <- rep(NA,length(unique(Y_ns_region)))
  for(i in 1:N){site_ends[i] <- max(c(1:length(Y_ns_region))[Y_ns_region == i])}
  site_ends <- c(0,site_ends[site_ends > 0])
  
  # Create alternate datafile and matrix for Model 4 (stacked by region rather than by obs/not ops
  sim.data2 <- sim.data[order(sim.data$region, -sim.data$sampled.unit),]
  sim.data2$count_id <- 1:dim(sim.data2)[1]
  d2 <- rdist(cbind(sim.data2$coord.x, sim.data2$coord.y))
  
  model1.data <- list(N = N, y_s = dat$y, y_s_total = sum(dat$y), s_total = samp_size, 
                      y_s_region = y_s_region, ns_total = pop_total - samp_size, 
                      Y_ns = rep(NA,pop_total - samp_size), Y_ns_region = Y_ns_region,
                      sum_samp = sum_samp, site_ends = site_ends, region_total = M$Mi,
                      pop_total = pop_total)
  model1.inits <- list(list(mu = rep(0,N), nu = 0, inv_deltasq = 0.01, inv_sigmasq = rep(0.01, N),
                            Y_ns = rep(0, pop_total - samp_size)))
  model1.param <- c("grand_mean","nu","deltasq","y_s_ll","mu","inv_sigmasq","Y_ns")
  model1.run = jags(model1.data, model1.inits, model1.param, "model1_2stage.txt", 
                    n.chains=1, n.iter=650, n.burnin=150, n.thin=1)
  m1.results <- data.frame(model1.run$BUGSoutput$sims.matrix)
  sims.matrix$m1.grand_mean <- m1.results$grand_mean
  sims.matrix$m1.nu <- m1.results$nu
  sims.matrix$m1.deltasq <- m1.results$deltasq
  
  model1.dic <- mean(m1.results$deviance) +  var(m1.results$deviance)/2
  model1.pd <- var(m1.results$deviance)/2
  model1.ll <- m1.results[,grep("ll",names(m1.results))]
  model1.waic <- waic(as.matrix(model1.ll))
  
  model4.data <- list(N=N, y_s = dat$y, s_total = samp_size, Y_ns_region = Y_ns_region, y_s_region  = y_s_region,
                      y_s_total = sum(dat$y),Y_ns = rep(NA,pop_total - samp_size),
                      pop_total = pop_total, ns_total = pop_total - samp_size,
                      site_ends = site_ends, d = d2,  phi_a = 5,  phi_b = 15, region_total = M$Mi,
                      sum_samp = sum_samp, region_cum_total = cumsum(c(0,M$Mi)), s_id = sim.data2[sim.data2$sampled.unit == 1,]$count_id, 
                      ns_id =  sim.data2[sim.data2$sampled.unit == 0,]$count_id)
  model4.inits <- list(list(mu = rep(0,N), nu = 0, inv_deltasq = 0.01, inv_sigmasq = rep(0.01,N), inv_tausq = rep(0.01,N),
                            w = rep(0,pop_total), phi = rep(10, N)))
  model4.param <- c("grand_mean","nu","deltasq","y_s_ll","mu","inv_tausq","phi","inv_sigmasq","Y_ns")
  model4.run = jags(model4.data, model4.inits, model4.param, "model4_region_spatial.txt", 
                    n.chains=1, n.iter=650, n.burnin=150, n.thin=1)
  m4.results <- data.frame(model4.run$BUGSoutput$sims.matrix)
  sims.matrix$m4.grand_mean <- m4.results$grand_mean
  sims.matrix$m4.nu <- m4.results$nu
  sims.matrix$m4.deltasq <- m4.results$deltasq
  
  model4.dic <- mean(m4.results$deviance) +  var(m4.results$deviance)/2
  model4.pd <- var(m4.results$deviance)/2
  model4.ll <- m4.results[,grep("ll",names(m4.results))]
  model4.waic <- waic(as.matrix(model4.ll))
  
  ic <- list(model1.dic, model4.dic,
             model1.pd, model4.pd,
             model1.ll, model4.ll,
             model1.waic, model4.waic)
  
  model.results <- list(m1.results, m4.results)
  jags_results <- list(sims.matrix, ic, model.results)
  #print(paste0(l, "of 20 completed"))
  save(jags_results,file = paste0("sim3_n324_p",l,"_20.RData"))
}

# Code for accumulating all files
files <- list.files()
files <- files[grep("sim3_n324_p",files)]
jags_results_large20 <- list()
for(i in 1:length(files)){
  load(files[i])
  jags_results_large20[[i]] <- jags_results
  rm(jags_results)
}
#save(jags_results_large20, file="sim3_n324_20.RData")
rm(jags_results, files, i)
#

grand_mean_truth <- rep(NA,length(jags_results_large20))

mean_ss <- data.frame(mean = NA, min = NA, max = NA)
mean_sp_region <- data.frame(mean = NA, min = NA, max = NA)

for(j in 1:length(jags_results_large20)){
  grand_mean_truth[j] <- mean(sim.data.list[[j]]$sim.data$y)
  
  mean_ss[j,"mean"] <- mean(jags_results_large20[[j]][[1]]$m1.grand_mean) - grand_mean_truth[j]
  mean_ss[j,c("min","max")] <- quantile(jags_results_large20[[j]][[1]]$m1.grand_mean, c(0.025, 0.975)) - grand_mean_truth[j]
  
  mean_sp_region[j,"mean"] <- mean(jags_results_large20[[j]][[1]]$m4.grand_mean) - grand_mean_truth[j]
  mean_sp_region[j,c("min","max")] <- quantile(jags_results_large20[[j]][[1]]$m4.grand_mean, c(0.025, 0.975)) - grand_mean_truth[j]
}

mean_ss$type <- "Two-Stage"
mean_sp_region$type <- "Regional Spatial"

mean_ss$run_num <- mean_sp_region$run_num <- 1:length(jags_results_large20)

mean <- rbind(mean_ss, mean_sp_region)
mean <- mean[order(mean$run_num),]
mean$type <- factor(mean$type, levels = c("Two-Stage","Regional Spatial"))

ggplot(mean, aes(x = run_num, y = mean)) + geom_point(position = position_dodge(.5)) +
  geom_errorbar(aes(ymin = min, ymax = max), width = 0, position = position_dodge(.5), size = 1) + 
  xlab("Simulated Dataset Number") + ylab("Distance from\nTrue Population Mean") +
  scale_color_discrete(NULL) + facet_grid(.~type)+
  scale_x_continuous(breaks = c(1,10,20)) +
  geom_hline(yintercept = 0) + 
  theme(plot.title = element_blank(),
        axis.title.y = element_text(size=rel(1.5)),
        axis.text.y = element_text(size=rel(1)),
        axis.text.x = element_text(size=rel(1)),
        axis.title.x = element_text(size=rel(1.5)),
        legend.text = element_text(size=rel(1)),
        legend.title = element_text(size=rel(1)),
        strip.text.x = element_text(size = rel(1.5)),
        legend.key = element_blank(),
        panel.grid.major.x = element_blank(),
        panel.grid.major.y = element_line(colour = "grey"),
        panel.grid.minor = element_blank(),
        panel.background = element_rect(fill = NA,colour = "black"))
ggsave("sim3_plot.png", plot = last_plot(), width = 6, height = 4,  units = "in")

round(jags_results_large20[[1]][[2]][[7]]$estimates[3,],2)
round(jags_results_large20[[1]][[2]][[8]]$estimates[3,],2)

#################
# Data Analysis #
#################
rm(list=ls())

library(maps)
library(ggmap)
library(sp)
library(tigris)
library(rgeos)
library(gstat)
library(R2jags)
library(fields)
library(loo)
library(dplyr)
library(MASS)
library(data.table)
library(stringr)

## Dataset Creation ##
# Download zip code tabulation areas shapefile for California from 2010
cal_zips <- zctas(state = "California", year = 2010)

# Data accessesd here under Statewide Downloads. Entitled UC Davis Nitrate Data
# https://gamagroundwater.waterboards.ca.gov/gama/datadownload
gw.nitrate <- read.csv("UCDNitrateData.csv")

coordinates(gw.nitrate) = ~ APPROXIMATE.LONGITUDE + APPROXIMATE.LATITUDE
proj4string(gw.nitrate) <- proj4string(cal_zips)
gw.nitrate <- spTransform(gw.nitrate, proj4string(cal_zips))
test <- over(gw.nitrate, cal_zips)
gw.nitrate$zip <- test$ZCTA5CE10
sum(is.na(gw.nitrate$zip)) #1903 cannot be identified in a zip code

# Data Restrictions
gw.nitrate.data <- gw.nitrate@data
gw.nitrate.coords <- coordinates(gw.nitrate)
gw.nitrate.data$lon <- gw.nitrate.coords[,1]
gw.nitrate.data$lat <- gw.nitrate.coords[,2]

# Restrict to 2009 measurement and take the most recent observation
gw.nitrate.data <- gw.nitrate.data[as.numeric(str_sub(gw.nitrate.data$DATE,-2,-1)) < 20,]
gw.nitrate.data$YEAR <- format(as.Date(as.character(gw.nitrate.data$DATE), '%m/%d/%y'),"%Y")
gw.nitrate.data <- gw.nitrate.data[gw.nitrate.data$YEAR %in% c("2009"),]
gw.nitrate.data$DATE <- as.Date(as.character(gw.nitrate.data$DATE), '%m/%d/%y')
gw.nitrate.data <- gw.nitrate.data[with(gw.nitrate.data, order(gw.nitrate.data$WELL.ID, as.numeric(gw.nitrate.data$DATE))),]
length(unique(gw.nitrate.data$WELL.ID)) #6175 unique wells
gw.nitrate.data <- gw.nitrate.data[cumsum(table(as.character(gw.nitrate.data$WELL.ID))),] # extracting most recent unique

# Removing unique wells that have the same locations
# Rows are shuffled beforehand so the selected location is randomly chosen.
set.seed(1991)
gw.nitrate.data <- distinct_(gw.nitrate.data[sample(1:nrow(gw.nitrate.data)),], "lon", "lat", .keep_all = TRUE) 
# reduces number of unique wells to 6117

# Resticting to 5 counties: Fresno, Kern, Kings, Madera, and Tulare
gw.nitrate.cv <- gw.nitrate.data[gw.nitrate.data$COUNTY %in% c("FRESNO", "KERN", "KINGS", "MADERA","TULARE"),]
sum(table(gw.nitrate.cv$zip) >= 1) #114 sites
# reduces number of unique wells to 4994

# Remove small zip codes (less than 10 wells in a zip code)
sum(table(gw.nitrate.cv$zip) >= 10) # 63 zip codes
zip_gt10 <- names(table(gw.nitrate.cv$zip))[table(gw.nitrate.cv$zip) >= 10]
gw.nitrate.data.whole <- gw.nitrate.data
gw.nitrate.cv <- gw.nitrate.cv[gw.nitrate.cv$zip %in% zip_gt10,]

coordinates(gw.nitrate.cv) = ~ lon + lat
proj4string(gw.nitrate.cv) <- proj4string(cal_zips)
gw.nitrate.cv <- spTransform(gw.nitrate.cv, proj4string(cal_zips))

dim(gw.nitrate.cv) #reduces number of unique wells to 4744
mean(gw.nitrate.cv$RESULT) #mean = 37.93
gw.nitrate.cv <- gw.nitrate.cv[order(gw.nitrate.cv$zip),]
gw.nitrate.data.cv <- cbind(gw.nitrate.cv@data, coordinates(gw.nitrate.cv))

# Random sampling of the data
M <- data.frame(table(gw.nitrate.data.cv$zip))
names(M) <- c("region","Mi")
# sample 21 (~33%)
N <- dim(M)[1]; n <- 21
set.seed(1991)
regions <- zip_gt10[sample(N, n, replace = FALSE)]
gw.nitrate.data.cv$sampled.region <- 0
gw.nitrate.data.cv[gw.nitrate.data.cv$zip %in% regions,]$sampled.region <- 1
gw.nitrate.data.cv$sampled.unit <- 0
perc_min_samp <- .5; perc_max_samp <- .9
M$mi <- 0
for(i in 1:n){
  M[M$region == regions[i],"mi"] <- ceiling(runif(1, perc_min_samp, perc_max_samp)*M[M$region == regions[i],"Mi"])
  selection <- rep(0,M[M$region == regions[i],"Mi"])
  selection[sample(M[M$region == regions[i],"Mi"],M[M$region == regions[i],"mi"])] <- 1
  gw.nitrate.data.cv[gw.nitrate.data.cv$zip == regions[i],]$sampled.unit <- selection
}

M$region_id <- 1:N
names(M)[1]  <-"zip"
gw.nitrate.data.cv <- merge(gw.nitrate.data.cv, M[,c("zip","region_id")], by = "zip", all.x=TRUE)
gw.nitrate.data.cv <- gw.nitrate.data.cv[order(-gw.nitrate.data.cv$sampled.unit, gw.nitrate.data.cv$region_id, -gw.nitrate.data.cv$sampled.region),]
obs.data <- gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 1,]
obs.data$y <- obs.data$RESULT
pop_total <- dim(gw.nitrate.data.cv)[1]
samp_size <- dim(obs.data)[1]
d <- 6371*rdist(gw.nitrate.data.cv[,c("lon","lat")]*pi/180,gw.nitrate.data.cv[,c("lon","lat")]*pi/180)
s_regions_count <- cumsum(c(0,as.vector(table(obs.data$region_id))))
ns_regions_count <- cumsum(c(0,as.vector(table(gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 0,]$region_id))))
s_regions_tab <- as.vector(table(obs.data$region_id))
ns_regions_tab <- as.vector(table(gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 0,]$region_id))
#save(list = ls(all=TRUE), file = "groundwater_data.RData")
#load("groundwater_data.RData")

## Data Analysis ##
set.seed(1991)
pop_total <- dim(gw.nitrate.data.cv)[1]
N <- length(unique(gw.nitrate.data.cv$region_id)); n <- length(unique(obs.data$region_id))

sims.matrix <- data.frame(matrix(nrow = 500, ncol = 16))
names(sims.matrix) <- c("m1.grand_mean", "m1.nu", "m1.deltasq",
                        "m2.grand_mean", "m2.nu", "m2.sigmasq", "m2.tausq", "m2.phi",
                        "m3.grand_mean", "m3.nu", "m3.deltasq", "m3.sigmasq", "m3.phi",
                        "m4.grand_mean", "m4.nu", "m4.deltasq")

y_s_region <- obs.data$region_id
Y_ns_region <- gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 0,]$region_id

sum_samp <- rep(0,N)
group_sum <- aggregate(obs.data$y, list(y_s_region),sum)
for(i in 1:dim(group_sum)[1]){sum_samp[group_sum[i,1]] <- group_sum[i,2]}
site_ends <- rep(NA,length(unique(Y_ns_region)))
for(i in 1:N){site_ends[i] <- max(c(1:length(Y_ns_region))[Y_ns_region == i])}
site_ends <- c(0,site_ends)

# Create alternate datafile and matrix for Model 4 (stacked by region rather than by obs/not ops
gw.nitrate.data.cv2 <- gw.nitrate.data.cv[order(gw.nitrate.data.cv$region_id, -gw.nitrate.data.cv$sampled.unit),]
gw.nitrate.data.cv2$count_id <- 1:dim(gw.nitrate.data.cv2)[1]
d2 <- 6371*rdist(gw.nitrate.data.cv2[,c("lon","lat")]*pi/180,gw.nitrate.data.cv2[,c("lon","lat")]*pi/180)
# These are identical (double check)
#y_s_region2 <- gw.nitrate.data.cv2[gw.nitrate.data.cv2$sampled.unit == 1,]$region_id
#Y_ns_region2 <- gw.nitrate.data.cv2[gw.nitrate.data.cv2$sampled.unit == 0,]$region_id

set.seed(1991)
model1.data <- list(N = N, y_s = obs.data$y, y_s_total = sum(obs.data$y), s_total = samp_size, 
                    y_s_region = y_s_region, ns_total = pop_total - samp_size, 
                    Y_ns = rep(NA,pop_total - samp_size), Y_ns_region = Y_ns_region,
                    sum_samp = sum_samp, site_ends = site_ends, region_total = M$Mi,
                    pop_total = pop_total)
model1.inits <- list(list(mu = rep(0,N), nu = 0, inv_deltasq = 0.01, inv_sigmasq = rep(0.01, N),
                          Y_ns = rep(0, pop_total - samp_size)))
model1.param <- c("grand_mean","nu","deltasq","y_s_ll","mu","inv_sigmasq","mu_pred","Y_ns","y_s_pred")
model1.run = jags(model1.data, model1.inits, model1.param, "model1_2stage.txt", 
                  n.chains=1, n.iter=650, n.burnin=150, n.thin=1)
m1.results <- data.frame(model1.run$BUGSoutput$sims.matrix)
sims.matrix$m1.grand_mean <- m1.results$grand_mean
sims.matrix$m1.nu <- m1.results$nu
sims.matrix$m1.deltasq <- m1.results$deltasq

model1.dic <- mean(m1.results$deviance) +  var(m1.results$deviance)/2
model1.pd <- var(m1.results$deviance)/2
model1.ll <- m1.results[,grep("ll",names(m1.results))]
model1.waic <- waic(as.matrix(model1.ll))

#save(sims.matrix, m1.results, model1.dic, model1.pd, model1.ll, model1.waic, file="gw.m1.5_31_19.RData")

set.seed(1991)
model2.data <- list(N=N, y_s = obs.data$y, s_total = samp_size, w.mu = rep(0,pop_total), 
                    y_s_total = sum(obs.data$y),Y_ns = rep(NA,pop_total - samp_size),
                    pop_total = pop_total, ns_total = pop_total - samp_size,
                    site_ends = site_ends, d = d, 
                    sum_samp = sum_samp, region_total = M$Mi, phi_a = 0.01,  phi_b = 5)
model2.inits <- list(list(nu = 0, inv_sigmasq = 0.01, inv_tausq = 0.01, phi = 1))
model2.param <- c("grand_mean","nu","phi","sigmasq","tausq","y_s_ll","mu_pred","Y_ns","y_s_pred","w")
model2.run = jags(model2.data, model2.inits, model2.param, "model2_spatial.txt", 
                  n.chains=1, n.iter=650, n.burnin=150, n.thin=1)
m2.results <- data.frame(model2.run$BUGSoutput$sims.matrix)
sims.matrix$m2.grand_mean <- m2.results$grand_mean
sims.matrix$m2.nu <- m2.results$nu
sims.matrix$m2.sigmasq <- m2.results$sigmasq
sims.matrix$m2.tausq <- m2.results$tausq
sims.matrix$m2.phi <- m2.results$phi

model2.dic <- mean(m2.results$deviance) +  var(m2.results$deviance)/2
model2.pd <- var(m2.results$deviance)/2
model2.ll <- m2.results[,grep("ll",names(m2.results))]
model2.waic <- waic(as.matrix(model2.ll))

#save(sims.matrix, m2.results, model2.dic, model2.pd, model2.ll, model2.waic, file="gw.m2.5_31_19.RData")

model3.data <- list(N=N, y_s = obs.data$y, s_total = samp_size, w.mu = rep(0,pop_total), 
                    y_s_total = sum(obs.data$y),Y_ns = rep(NA,pop_total - samp_size),
                    pop_total = pop_total, ns_total = pop_total - samp_size,
                    site_ends = site_ends, d = d, Y_ns_region = Y_ns_region,y_s_region = y_s_region,
                    sum_samp = sum_samp, region_total = M$Mi, phi_a = 0.01,  phi_b = 5)
model3.inits <- list(list(mu = rep(0,N), nu = 0, inv_deltasq = 0.01, inv_sigmasq = 0.01, inv_tausq = rep(0.01,N), phi = 1))
model3.param <- c("grand_mean","nu","deltasq","sigmasq","phi","y_s_ll","mu","inv_tausq","mu_pred","Y_ns","y_s_pred","w")
model3.run = jags(model3.data, model3.inits, model3.param, "model3_2stage_spatial.txt", 
                  n.chains=1, n.iter=650, n.burnin=150, n.thin=1)
m3.results <- data.frame(model3.run$BUGSoutput$sims.matrix)
sims.matrix$m3.grand_mean <- m3.results$grand_mean
sims.matrix$m3.nu <- m3.results$nu
sims.matrix$m3.deltasq <- m3.results$deltasq
sims.matrix$m3.sigmasq <- m3.results$sigmasq
sims.matrix$m3.phi <- m3.results$phi

model3.dic <- mean(m3.results$deviance) +  var(m3.results$deviance)/2
model3.pd <- var(m3.results$deviance)/2
model3.ll <- m3.results[,grep("ll",names(m3.results))]
model3.waic <- waic(as.matrix(model3.ll))

#save(sims.matrix, m3.results, model3.dic, model3.pd, model3.ll, model3.waic, file="gw.m3.5_31_19.RData")

set.seed(1991)
model4.data <- list(N=N, y_s = obs.data$y, s_total = samp_size, Y_ns_region = Y_ns_region, y_s_region  = y_s_region,
                    y_s_total = sum(obs.data$y),Y_ns = rep(NA,pop_total - samp_size),
                    pop_total = pop_total, ns_total = pop_total - samp_size,
                    site_ends = site_ends, d = d2,  phi_a = 0.01,  phi_b = 5, region_total = M$Mi,
                    sum_samp = sum_samp, region_cum_total = cumsum(c(0,M$Mi)), s_id = gw.nitrate.data.cv2[gw.nitrate.data.cv2$sampled.unit == 1,]$count_id, 
                    ns_id =  gw.nitrate.data.cv2[gw.nitrate.data.cv2$sampled.unit == 0,]$count_id)
model4.inits <- list(list(mu = rep(0,N), nu = 0, inv_deltasq = 0.01, inv_sigmasq = rep(0.01,N), inv_tausq = rep(0.01,N),
                          w = rep(0,pop_total), phi = rep(1, N)))
model4.param <- c("grand_mean","nu","deltasq","y_s_ll","mu","inv_tausq","phi","inv_sigmasq","Y_ns","y_s_pred","w")
model4.run = jags(model4.data, model4.inits, model4.param, "model4_region_spatial.txt", 
                  n.chains=1, n.iter=650, n.burnin=150, n.thin=1)
m4.results <- data.frame(model4.run$BUGSoutput$sims.matrix)
sims.matrix$m4.grand_mean <- m4.results$grand_mean
sims.matrix$m4.nu <- m4.results$nu
sims.matrix$m4.deltasq <- m4.results$deltasq

model4.dic <- mean(m4.results$deviance) +  var(m4.results$deviance)/2
model4.pd <- var(m4.results$deviance)/2
model4.ll <- m4.results[,grep("ll",names(m4.results))]
model4.waic <- waic(as.matrix(model4.ll))

#save(sims.matrix, m4.results, model4.dic, model4.pd, model4.ll, model4.waic, file="gw.m4.5_31_19.RData")

library(sp)
#library(tigris)
library(rgeos)
library(gstat)

png("da_plot3.png", width = 3, height = 3, units="in", res = 300, type="cairo")
par(mfrow = c(1,2),mai=par("mai")*.75, oma=c( 0,0,0,2))
v <- variogram(RESULT~1, gw.nitrate.cv, width =.4, cutoff = 40)
v.fit <- fit.variogram(v, vgm("Exp"))
plot(v, v.fit, main = "Population Variogram", ylim = c(2400,3300), xlab = "Distance (Km)", ylab = "Semivariance")
dev.off()

obs.data.sp <- obs.data
coordinates(obs.data.sp) = ~ lon + lat
proj4string(obs.data.sp) <- proj4string(cal_zips)
obs.data.sp <- spTransform(obs.data.sp, proj4string(cal_zips))

v.obs <- variogram(RESULT~1, obs.data.sp, width = .4, cutoff = 40)
# use population values are initial values
v.obs.fit <- fit.variogram(v.obs, vgm(psill = v.fit$psill[2],"Exp",v.fit$range[2], nugget = v.fit$psill[1]))
png("da_plot4.png", width = 3, height = 3, units="in", res = 300, type="cairo")
plot(v.obs, v.obs.fit, main = "Sample Variogram", xlab = "Distance (Km)", ylab = "Semivariance")
dev.off()

# initial values for partial sill: 1000, nugget = 1800

# creating plots
library(ggmap)
library(maptools)
library(rgdal)
library(plyr)
library(mapproj)
library(fields)
library(RColorBrewer)
library(akima)

#load("gw.m1.5_31_19.RData")
#load("gw.m2.5_31_19.RData")
#load("gw.m3.5_31_19.RData")
#load("gw.m4.5_31_19.RData")

est_data <- data.frame(lon = c(gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 1,]$lon,gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 0,]$lon), 
                       lat = c(gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 1,]$lat,gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 0,]$lat), 
                       truth = c(gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 1,]$RESULT,gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 0,]$RESULT),
                       m1.estimate = c(gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 1,]$RESULT,colMeans(m1.results[,names(m1.results)[grep("Y_ns",names(m1.results))]])),
                       m2.estimate = c(gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 1,]$RESULT,colMeans(m2.results[,names(m2.results)[grep("Y_ns",names(m2.results))]])),
                       m3.estimate = c(gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 1,]$RESULT,colMeans(m3.results[,names(m3.results)[grep("Y_ns",names(m3.results))]])),
                       m4.estimate = c(gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 1,]$RESULT,colMeans(m4.results[,names(m4.results)[grep("Y_ns",names(m4.results))]])))

w_data <- data.frame(lon = c(gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 1,]$lon,gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 0,]$lon), 
                     lat = c(gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 1,]$lat,gw.nitrate.data.cv[gw.nitrate.data.cv$sampled.unit == 0,]$lat), 
                     m2.w = colMeans(m2.results[,names(m2.results)[grep("w",names(m2.results))]]),
                     m3.w = colMeans(m3.results[,names(m3.results)[grep("w",names(m3.results))]]),
                     m4.w = colMeans(m4.results[,names(m4.results)[grep("w",names(m4.results))]]))


col.br <- colorRampPalette(c("lightblue", "yellow", "orange", "red","red","red","red"))
col.br2 <- colorRampPalette(c("darkblue","lightblue", "yellow", "orange", "red"))

sampled.zips <- unique(gw.nitrate.data.cv[,c("zip","sampled.region")])
names(sampled.zips)[1] <- "ZCTA5CE10"
cal_zips@data$id <- rownames(cal_zips@data)
cal_zips.p <- fortify(cal_zips, region="id")
cal_zips.df <- join(cal_zips.p, cal_zips@data, by="id")
cal_zips.df <- merge(cal_zips.df, sampled.zips, by = "ZCTA5CE10", all.x=TRUE)
cal_zips.df[is.na(cal_zips.df$sampled.region),]$sampled.region <- 2
cal_zips.df <- cal_zips.df[order(cal_zips.df$order),]
cal_zips.df$sampled.region <- factor(cal_zips.df$sampled.region, levels = c(1,0,2))

ggplot(cal_zips.df,aes(x=long, y=lat, group=group, fill=sampled.region)) + coord_equal() + geom_polygon(color = "black")+ 
  coord_map(projection="mercator", xlim=c(min(gw.nitrate.data.cv$lon)-0.25,max(gw.nitrate.data.cv$lon)+0.25),
            ylim=c(min(gw.nitrate.data.cv$lat)-0.25,max(gw.nitrate.data.cv$lat)+0.25)) +
  ggtitle("Zip Code Tabulation Areas") + 
  scale_fill_manual(values = c("grey10","grey45","grey90"), name = "Zip Code Type", labels = c("Sampled","Non-Sampled","Excluded")) +
  theme(plot.title = element_text(size=rel(1.5), hjust = .5),
        axis.title.y = element_text(size=rel(1)),
        axis.text.y = element_text(size=rel(1)),
        axis.text.x = element_text(size=rel(1)),
        axis.title.x = element_text(size=rel(1)),
        legend.text = element_text(size=rel(1)),
        legend.title = element_text(size=rel(1)),
        panel.grid.major.x = element_blank(),
        panel.grid.major.y = element_blank(),
        panel.grid.minor = element_blank(),
        panel.background = element_rect(fill = NA,colour = "black"))
ggsave("zips.png", width = 8, height = 8, units = "in")

png("da_plot1.png", width = 12, height = 8, units="in", res = 300, type="cairo")
par(mfrow = c(2,3),mai=par("mai")*.75, oma=c( 0,0,0,2))
akima_int<-interp(est_data$lon,est_data$lat,est_data$truth,linear=TRUE,
                  extrap=FALSE,nx=100,ny=100,duplicate="mean")
image.plot(akima_int, xaxs = "r", yaxs = "r", xlab = "Longitude", ylab = "Latitude", col = col.br(21), zlim = c(0,225), main ="Population",
           breaks = c(seq(0,45,by=5), seq(60,225,by=15)), lab.breaks = c(0,"","",15,"","",30,"","",45,"","","",105,"","","","","","","",225))

akima_int1<-interp(est_data$lon,est_data$lat,est_data$m1.estimate,linear=TRUE,
                   extrap=FALSE,nx=100,ny=100,duplicate="mean")
image.plot(akima_int1, xaxs = "r", yaxs = "r", xlab = "Longitude", ylab = "Latitude", col = col.br(21), zlim = c(0,225), main = "Two-Stage",
           breaks = c(seq(0,45,by=5), seq(60,225,by=15)), lab.breaks = c(0,"","",15,"","",30,"","",45,"","","",105,"","","","","","","",225))

akima_int2<-interp(est_data$lon,est_data$lat,est_data$m2.estimate,linear=TRUE,
                   extrap=FALSE,nx=100,ny=100,duplicate="mean")
image.plot(akima_int2, xaxs = "r", yaxs = "r", xlab = "Longitude", ylab = "Latitude", col = col.br(21), zlim = c(0,225), main = "Spatial",
           breaks = c(seq(0,45,by=5), seq(60,225,by=15)), lab.breaks = c(0,"","",15,"","",30,"","",45,"","","",105,"","","","","","","",225))

akima_int3<-interp(est_data$lon,est_data$lat,est_data$m3.estimate,linear=TRUE,
                   extrap=FALSE,nx=100,ny=100,duplicate="mean")
image.plot(akima_int3, xaxs = "r", yaxs = "r", xlab = "Longitude", ylab = "Latitude", col = col.br(21), zlim = c(0,225), main = "Two-Stage + Spatial",
           breaks = c(seq(0,45,by=5), seq(60,225,by=15)), lab.breaks = c(0,"","",15,"","",30,"","",45,"","","",105,"","","","","","","",225))

akima_int4<-interp(est_data$lon,est_data$lat,est_data$m4.estimate,linear=TRUE,
                   extrap=FALSE,nx=100,ny=100,duplicate="mean")
image.plot(akima_int4, xaxs = "r", yaxs = "r", xlab = "Longitude", ylab = "Latitude", col = col.br(21), zlim = c(0,225), main = "Regional Spatial",
           breaks = c(seq(0,45,by=5), seq(60,225,by=15)), lab.breaks = c(0,"","",15,"","",30,"","",45,"","","",105,"","","","","","","",225))
dev.off()

# Spatial Random Effects Plots

png("da_plot2.png", width = 12, height = 4, units="in", res = 300, type="cairo")
par(mfrow = c(1,3),mai=par("mai")*.75, oma=c( 0,0,0,2))
akima_int2w<-interp(w_data$lon,w_data$lat,w_data$m2.w,linear=TRUE,
                    extrap=FALSE,nx=100,ny=100,duplicate="mean")
image.plot(akima_int2w, xaxs = "r", yaxs = "r", xlab = "Longitude", ylab = "Latitude", col = col.br2(10), main = "Spatial")

akima_int3w<-interp(w_data$lon,w_data$lat,w_data$m3.w,linear=TRUE,
                    extrap=FALSE,nx=100,ny=100,duplicate="mean")
image.plot(akima_int3w, xaxs = "r", yaxs = "r", xlab = "Longitude", ylab = "Latitude", col = col.br2(10), main = "Two-Stage + Spatial")

akima_int4w<-interp(w_data$lon,w_data$lat,w_data$m4.w,linear=TRUE,
                    extrap=FALSE,nx=100,ny=100,duplicate="mean")
image.plot(akima_int4w, xaxs = "r", yaxs = "r", xlab = "Longitude", ylab = "Latitude", col = col.br2(10),main = "Regional Spatial")
dev.off()

mean(gw.nitrate.data.cv$RESULT) # 37.92875
mean(sims.matrix$m1.grand_mean) # 26.57333
mean(sims.matrix$m2.grand_mean) # 32.58136
mean(sims.matrix$m3.grand_mean) # 31.16682
mean(sims.matrix$m4.grand_mean) # 26.16756

quantile(sims.matrix$m1.grand_mean, c(0.025,.975)) # 19.20571 35.14448   
quantile(sims.matrix$m2.grand_mean, c(0.025,.975)) # 27.20997 38.74124
quantile(sims.matrix$m3.grand_mean, c(0.025,.975)) # 24.22812 37.25197 
quantile(sims.matrix$m4.grand_mean, c(0.025,.975)) # 18.69660 34.35367 

model1.waic$estimates[3,"Estimate"] #4701.598
model1.waic$estimates[3,"SE"] #78.6466
model2.waic$estimates[3,"Estimate"] #4858.402
model2.waic$estimates[3,"SE"] #77.98897
model3.waic$estimates[3,"Estimate"] #2697.012
model3.waic$estimates[3,"SE"] #150.4642
model4.waic$estimates[3,"Estimate"] #4536.645
model4.waic$estimates[3,"SE"] #93.10873

da.table <- data.frame(NA)
da.table[1,1] <- paste0(round(mean(sims.matrix$m1.grand_mean),2)," (",
                        round(quantile(sims.matrix$m1.grand_mean, c(.025)),2),", ",
                        round(quantile(sims.matrix$m1.grand_mean, c(.975)),2),")")
da.table[1,2] <- paste0(round(model1.waic$estimates[3,"Estimate"],2)," (",
                        round(model1.waic$estimates[3,"SE"],2),")")
da.table[2,1] <- paste0(round(mean(sims.matrix$m2.grand_mean),2)," (",
                        round(quantile(sims.matrix$m2.grand_mean, c(.025)),2),", ",
                        round(quantile(sims.matrix$m2.grand_mean, c(.975)),2),")")
da.table[2,2] <- paste0(round(model2.waic$estimates[3,"Estimate"],2)," (",
                        round(model2.waic$estimates[3,"SE"],2),")")
da.table[3,1] <- paste0(round(mean(sims.matrix$m3.grand_mean),2)," (",
                        round(quantile(sims.matrix$m3.grand_mean, c(.025)),2),", ",
                        round(quantile(sims.matrix$m3.grand_mean, c(.975)),2),")")
da.table[3,2] <- paste0(round(model3.waic$estimates[3,"Estimate"],2)," (",
                        round(model3.waic$estimates[3,"SE"],2),")")
da.table[4,1] <- paste0(round(mean(sims.matrix$m4.grand_mean),2)," (",
                        round(quantile(sims.matrix$m4.grand_mean, c(.025)),2),", ",
                        round(quantile(sims.matrix$m4.grand_mean, c(.975)),2),")")
da.table[4,2] <- paste0(round(model4.waic$estimates[3,"Estimate"],2)," (",
                        round(model4.waic$estimates[3,"SE"],2),")")
da.table  

==> anc/model1_2stage.txt <==

    model
    {
    for(i in 1:s_total){
      y_s[i] ~ dnorm(nu + mu[y_s_region[i]],inv_sigmasq[y_s_region[i]])
      y_s_pred[i] ~ dnorm(nu + mu[y_s_region[i]],inv_sigmasq[y_s_region[i]])
      y_s_ll[i] <- logdensity.norm(y_s[i],nu + mu[y_s_region[i]],inv_sigmasq[y_s_region[i]])
    }
    
    nu ~ dnorm(0,0.00001)
    inv_deltasq ~ dgamma(2, 0.1)
    deltasq <- 1/inv_deltasq

    for(l in 1:N){
      inv_sigmasq[l] ~ dgamma(2, 0.000625)
      mu[l] ~ dnorm(0,inv_deltasq)
    }

    for(j in 1:ns_total){
      Y_ns[j] ~ dnorm(nu + mu[Y_ns_region[j]], inv_sigmasq[Y_ns_region[j]])
    }

    grand_mean = (y_s_total + sum(Y_ns))/pop_total

    for(k in 1:N){
      mu_pred[k] = (sum(Y_ns[(site_ends[k]+1):site_ends[k+1]]) + sum_samp[k])/region_total[k]
    }
    }
    


==> anc/model2_spatial.txt <==

    model
    {
    for(i in 1:s_total){
    y_s[i] ~ dnorm(nu + w[i], inv_tausq)
    y_s_ll[i] <- logdensity.norm(y_s[i],nu + w[i],inv_tausq)
    }
    
    nu ~ dnorm(0, 0.00001)
    inv_tausq ~ dgamma(2,  0.0006)
    tausq <- 1/inv_tausq
    inv_sigmasq ~ dgamma(2, 0.001)
    sigmasq <- 1/inv_sigmasq
    phi ~ dunif(phi_a, phi_b)
    
    for(i in 1:pop_total){
    for(j in 1:pop_total){
    bigsigma[i,j] <- sigmasq*exp(-phi*d[i,j])
    }
    }
    
    inv_bigsigma <- inverse(bigsigma)
    w ~ dmnorm(w.mu, inv_bigsigma)
    
    for(i in 1:ns_total){
    Y_ns[i] ~ dnorm(nu + w[s_total+i], inv_tausq)
    }
    
    grand_mean = (y_s_total + sum(Y_ns))/pop_total
    for(k in 1:N){
      mu_pred[k] = (sum(Y_ns[(site_ends[k]+1):site_ends[k+1]]) + sum_samp[k])/region_total[k]
    }
    }
    


==> anc/model3_2stage_spatial.txt <==

    model
    {
    for(i in 1:s_total){
    y_s[i] ~ dnorm(nu + mu[y_s_region[i]] + w[i], inv_tausq[y_s_region[i]])
    y_s_ll[i] <- logdensity.norm(y_s[i],nu + mu[y_s_region[i]] + w[i], inv_tausq[y_s_region[i]])
    }
    
    nu ~ dnorm(0, 0.001) 
    inv_sigmasq ~ dgamma(2, 0.0006)
    sigmasq <- 1/inv_sigmasq
    inv_deltasq ~ dgamma(2, 0.1)
    deltasq <- 1/inv_deltasq
    phi ~ dunif(phi_a, phi_b)

    for(j in 1:N){
    inv_tausq[j] ~ dgamma(2, 0.001)
    mu[j] ~ dnorm(0,inv_deltasq)
    }

    for(i in 1:pop_total){
    for(j in 1:pop_total){
    bigsigma[i,j] <- sigmasq*exp(-phi*d[i,j])
    }
    }
    
    inv_bigsigma <- inverse(bigsigma)
    w ~ dmnorm(w.mu, inv_bigsigma)
 
    
    for(i in 1:ns_total){
    Y_ns[i] ~ dnorm(nu + mu[Y_ns_region[i]] + w[s_total+i], inv_tausq[Y_ns_region[i]])
    }
    
    grand_mean = (y_s_total + sum(Y_ns))/pop_total
    for(k in 1:N){
      mu_pred[k] = (sum(Y_ns[(site_ends[k]+1):site_ends[k+1]]) + sum_samp[k])/region_total[k]
    }
    }
    


==> anc/model4_region_spatial.txt <==

    model
    {
    for(i in 1:s_total){
    y_s[i] ~ dnorm(nu + mu[y_s_region[i]] + w[s_id[i]], inv_tausq[y_s_region[i]])
    y_s_pred[i] ~ dnorm(nu + mu[y_s_region[i]] + w[s_id[i]], inv_tausq[y_s_region[i]])
    y_s_ll[i] <- logdensity.norm(y_s[i],nu + mu[y_s_region[i]] + w[s_id[i]], inv_tausq[y_s_region[i]])
    }
    
    nu ~ dnorm(0, 0.001)
    inv_deltasq ~ dgamma(2, 0.1)
    deltasq <- 1/inv_deltasq
    for(j in 1:N){
    mu[j] ~ dnorm(0,inv_deltasq)
    inv_tausq[j] ~ dgamma(2, 0.0006)
    inv_sigmasq[j] ~ dgamma(2, 0.001)
    phi[j] ~ dunif(phi_a, phi_b)
    }
    
    for(i in 1:N){
	for(j in 1:region_total[i]){
	for(k in 1:region_total[i]){
	bigsigma[i,j,k]	<- exp(-phi[i]*d[region_cum_total[i]+j, region_cum_total[i]+k])
	}
	}
	bigsigma_inv[i,1: region_total[i],1: region_total[i]] <- inverse(bigsigma[i,1: region_total[i],1: region_total[i]])
    w[(region_cum_total[i] + 1): region_cum_total[i + 1]] ~ dmnorm(rep(0, region_total[i]), 
    inv_sigmasq[i]*bigsigma_inv[i,1: region_total[i],1: region_total[i]])
    }

    for(i in 1:ns_total){
    Y_ns[i] ~ dnorm(nu + mu[Y_ns_region[i]] + w[ns_id[i]], inv_tausq[Y_ns_region[i]])
    }
    
    grand_mean = (y_s_total + sum(Y_ns))/pop_total
    for(k in 1:N){
      mu_pred[k] = sum(Y_ns[(site_ends[k]+1):site_ends[k+1]]) + sum_samp[k]
    }
    }
    

